Black holes in the four-dimensional Einstein-Lovelock gravity

A $(3+1)$-dimensional Einstein-Gauss-Bonnet theory of gravity has been recently formulated in [D. Glavan and C. Lin, Phys. Rev. Lett. {\bf 124}, 081301 (2020)] which is different from the pure Einstein theory, i.e., bypasses the Lovelock's theorem and avoids Ostrogradsky instability. The theory was formulated in $D > 4$ dimensions and its action consists of the Einstein-Hilbert term with a cosmological constant, while the Gauss-Bonnet term multiplied by a factor $1/(D-4)$. Then, the four-dimensional theory is defined as the limit $D \to 4$. Here we generalize this approach to the four-dimensional Einstein-Lovelock theory and formulate the most general static $4D$ black-hole solution allowing for a $\Lambda$-term (either positive or negative) and the electric charge $Q$. As metric functions cannot be found in a closed form in the general case, we develop and share publicly the code which constructs the metric functions for every given set of parameters.

==> anc/LovelockBH.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     56115,       1257]
NotebookOptionsPosition[     55241,       1224]
NotebookOutlinePosition[     55642,       1241]
CellTagsIndexPosition[     55599,       1238]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Auxiliary", " ", 
    RowBox[{"functions", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Returns", " ", "list", " ", "of", " ", "orders", " ", "of", " ", "all", 
    " ", "derivatives", " ", "of", " ", "\[Psi]", " ", "found", " ", "in", 
    " ", "the", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FindAllDerivatives", "[", 
      RowBox[{"Expr_", ",", 
       RowBox[{"\[Psi]_Symbol", "[", "r_Symbol", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "n", "}"}], ",", 
       RowBox[{"Cases", "[", 
        RowBox[{"Expr", ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Psi]", 
            TagBox[
             RowBox[{"(", "n_", ")"}],
             Derivative],
            MultilineFunction->None], "[", "r", "]"}], "\[Rule]", "n"}], ",", 
         "\[Infinity]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Calculates", " ", "n", " ", "derivatives", " ", "of", " ", "Expr", " ", 
     "with", " ", "respect", " ", "to", " ", "r"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetDerivativesList", "[", 
      RowBox[{"Expr_", ",", "r_Symbol", ",", 
       RowBox[{"n_Integer", "/;", 
        RowBox[{"n", "\[GreaterEqual]", "0"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Der", "=", "Expr"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Der", "=", 
          RowBox[{"D", "[", 
           RowBox[{"Der", ",", "r"}], "]"}]}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Excludes", " ", "all", " ", "the", " ", "derivatives", " ", "of", " ", 
      "\[Psi]", " ", "from", " ", "the", " ", "Expr"}], ",", " ", 
     RowBox[{
     "using", " ", "derivatives", " ", "of", " ", "the", " ", "Equation", " ",
       "for", " ", "\[Psi]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ExcludeDerivatives", "[", 
      RowBox[{"Expr_", ",", "Equation_Equal", ",", 
       RowBox[{"\[Psi]_Symbol", "[", "r_Symbol", "]"}]}], "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"DerivativesEqs", "=", 
         RowBox[{"GetDerivativesList", "[", 
          RowBox[{"Equation", ",", "r", ",", 
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", 
             RowBox[{"FindAllDerivatives", "[", 
              RowBox[{
               RowBox[{"{", "Expr", "}"}], ",", 
               RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}]}], "]"}]}], "]"}]}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Res", "=", "Expr"}], ",", "i"}], "}"}], ",", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Res", "=", 
             RowBox[{"Res", "/.", 
              RowBox[{"First", "[", 
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{"DerivativesEqs", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{
                  SuperscriptBox["\[Psi]", 
                   TagBox[
                    RowBox[{"(", "i", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "r", "]"}]}], "]"}], 
               "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "DerivativesEqs", "]"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", "Res"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.793434239889332*^9, 3.7934342478097844`*^9}, {
   3.793435802211691*^9, 3.7934358231198874`*^9}, {3.793435966587093*^9, 
   3.793435967606151*^9}, {3.7934380965129175`*^9, 3.793438184391944*^9}, {
   3.79356453629986*^9, 3.7935646395097632`*^9}, {3.793564669862499*^9, 
   3.7935646719596195`*^9}, {3.7935647538253016`*^9, 3.793564761963767*^9}, 
   3.7935657283480415`*^9, {3.79356629986273*^9, 3.7935663338776755`*^9}, {
   3.793566414673297*^9, 3.793566428149068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Equation", " ", "for", " ", "\[Psi]", " ", "in", " ", "the", " ", "black",
     " ", "hole", " ", 
    RowBox[{"metric", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LovelockEq", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r_Symbol", ",", "\[Psi]_Symbol"}], "}"}], ",", "n_", ",", 
       "coeff_List", ",", "\[CapitalLambda]_", ",", "\[Mu]_", ",", "Q_"}], 
      "]"}], ":=", 
     RowBox[{"\[Psi]", "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coeff", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[Psi]", "^", 
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", "\[CapitalLambda]"}], 
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}]], "-", 
      FractionBox["\[Mu]", 
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"Q", "^", "2"}], 
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{"2", "n"}], ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "asymptotical", " ", "behavior",
      " ", "of", " ", 
     RowBox[{"\[Psi]", ":"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetA", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r_Symbol", ",", "\[Psi]_Symbol"}], "}"}], ",", 
       RowBox[{"r0_", "/;", 
        RowBox[{"r0", ">", "0"}]}], ",", 
       RowBox[{"q_", "/;", 
        RowBox[{"q", ">", "1"}]}]}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", 
        RowBox[{"r0", "*", "q"}]}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "*", "q"}], ")"}], "2"]]}]}], " ", "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetA", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r_Symbol", ",", "\[Psi]_Symbol"}], "}"}], ",", 
       RowBox[{"r0_", "/;", 
        RowBox[{"r0", ">", "0"}]}], ",", 
       RowBox[{"q_", "/;", 
        RowBox[{"0", "<", "q", "<", "1"}]}]}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", 
        RowBox[{"r0", "/", "q"}]}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r0", "/", "q"}], ")"}], "2"]]}]}], " ", "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"de", " ", "Sitter"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetA", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r_Symbol", ",", "\[Psi]_Symbol"}], "}"}], ",", 
       RowBox[{"r0_", "/;", 
        RowBox[{"r0", ">", "0"}]}], ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "\[Infinity]"}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetA", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r_Symbol", ",", "\[Psi]_Symbol"}], "}"}], ",", 
       RowBox[{"r0_", "/;", 
        RowBox[{"r0", ">", "0"}]}], ",", "0"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "\[Infinity]"}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "Flat", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetA", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r_Symbol", ",", "\[Psi]_Symbol"}], "}"}], ",", 
       RowBox[{"r0_", "/;", 
        RowBox[{"r0", ">", "0"}]}], ",", 
       RowBox[{"q_", "/;", 
        RowBox[{"q", "<", "0"}]}]}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "\[Infinity]"}], ",", 
       RowBox[{"\[Psi]", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}]}]}], " ", "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"anti", "-", 
     RowBox[{"de", " ", "Sitter"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7934264510478354`*^9, 3.7934265303233695`*^9}, {
   3.793426563746281*^9, 3.793426584450465*^9}, 3.793426644036874*^9, {
   3.7934269108061323`*^9, 3.7934271281215615`*^9}, 3.7934272247840905`*^9, {
   3.7934274269876556`*^9, 3.793427478093579*^9}, {3.7934277021753955`*^9, 
   3.79342773739141*^9}, {3.7934292328719463`*^9, 3.793429264175737*^9}, {
   3.793429349578622*^9, 3.7934293773432097`*^9}, 3.79356634515032*^9, 
   3.794723481790289*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Returns", " ", "the", " ", "equation", " ", "for", " ", "\[Psi]", " ", 
    "and", " ", "the", " ", "interval"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NumericalLovelockEq", "[", 
      RowBox[{
       RowBox[{"S", ":", 
        RowBox[{"{", 
         RowBox[{"r_Symbol", ",", "\[Psi]_Symbol"}], "}"}]}], ",", 
       RowBox[{"n_Integer", "/;", 
        RowBox[{"n", ">", "0"}]}], ",", 
       RowBox[{"coeff_List", "/;", 
        RowBox[{"And", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "#", "]"}], "===", "0"}], "&"}], "/@", 
           "coeff"}], ")"}]}]}], ",", 
       RowBox[{"r0_", "/;", 
        RowBox[{"r0", ">", "0"}]}], ",", 
       RowBox[{"q_", "/;", 
        RowBox[{
         RowBox[{"Im", "[", "q", "]"}], "===", "0"}]}], ",", 
       RowBox[{"Q_:", "0"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalLambda]", ",", "\[Mu]"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cond", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"r", "\[Rule]", "r0"}], ",", 
                 RowBox[{"\[Psi]", "\[Rule]", 
                  FractionBox["1", 
                   SuperscriptBox["r0", "2"]]}]}], " ", "}"}], ",", 
               RowBox[{"GetA", "[", 
                RowBox[{"S", ",", "r0", ",", "q"}], "]"}]}], "}"}]}], ",", 
            RowBox[{"Eq", "=", 
             RowBox[{"LovelockEq", "[", 
              RowBox[{
              "S", ",", "n", ",", "coeff", ",", "\[CapitalLambda]", ",", 
               "\[Mu]", ",", "Q"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"Prepend", "[", 
           RowBox[{
            RowBox[{"\[Psi]", "/.", "Cond"}], ",", 
            RowBox[{
             RowBox[{"Eq", "/.", 
              RowBox[{"First", "[", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Eq", "\[Equal]", "0"}], "/.", "Cond"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[CapitalLambda]", ",", "\[Mu]"}], "}"}]}], "]"}],
                 "//", "Quiet"}], "]"}]}], "/.", 
             RowBox[{"\[Mu]", "\[Rule]", "0"}]}]}], "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], "/;", 
      RowBox[{
       RowBox[{"Im", "[", "Q", "]"}], "===", "0"}]}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Returns", " ", "pure", " ", "function", " ", "\[Psi]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetNumericalSolution", "[", 
      RowBox[{
       RowBox[{"\[Psi]_Symbol", "[", "r_Symbol", "]"}], ",", "A__"}], "]"}], ":=", 
     RowBox[{"GetNumericalSolution", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "r", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "r", "]"}]}], "}"}], ",", "A"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetNumericalSolution", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"F_", ",", 
         RowBox[{"\[Psi]_Symbol", "[", "r_Symbol", "]"}], ",", 
         RowBox[{"prec_:", "MachinePrecision"}]}], "}"}], "/;", 
       RowBox[{"prec", ">", "0"}]}], ",", 
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", ">", "0"}]}], ",", 
      RowBox[{"coeff_List", "/;", 
       RowBox[{"And", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", "#", "]"}], "===", "0"}], "&"}], "/@", 
          "coeff"}], ")"}]}]}], ",", 
      RowBox[{"r0_", "/;", 
       RowBox[{"r0", ">", "0"}]}], ",", 
      RowBox[{"q_", "/;", 
       RowBox[{
        RowBox[{"Im", "[", "q", "]"}], "===", "0"}]}], ",", 
      RowBox[{"Q_:", "0"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"NumEq", "=", 
         RowBox[{"NumericalLovelockEq", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Psi]"}], "}"}], ",", "n", ",", "coeff", ",", 
           "r0", ",", "q", ",", "Q"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Eq", "=", 
            RowBox[{"First", "[", "NumEq", "]"}]}], ",", 
           RowBox[{"Pars", "=", 
            RowBox[{"Prepend", "[", 
             RowBox[{
              RowBox[{"NumEq", "//", "Rest"}], ",", "\[Psi]"}], "]"}]}], ",", 
           RowBox[{"Res", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"ExcludeDerivatives", "[", 
               RowBox[{"F", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"First", "[", "NumEq", "]"}], "\[Equal]", "0"}], "/.", 
                 RowBox[{"\[Psi]", "\[Rule]", 
                  RowBox[{"\[Psi]", "[", "r", "]"}]}]}], ",", 
                RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "/.", 
              RowBox[{
               RowBox[{"\[Psi]", "[", "r", "]"}], "\[Rule]", "\[Psi]"}]}], "//",
              "Simplify"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"ReleaseHold", "[", 
          RowBox[{"Function", "@@", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{"Hold", "[", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"NumericQ", "[", "r", "]"}], ",", 
                RowBox[{"Res", "/.", 
                 RowBox[{"FindRoot", "[", 
                  RowBox[{
                   RowBox[{"Eq", "\[Equal]", "0"}], ",", "Pars", ",", 
                   RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}],
                 ",", 
                RowBox[{"\[Psi]", "[", "r", "]"}]}], "]"}], "]"}], ",", 
             "Listable"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"Im", "[", "Q", "]"}], "===", "0"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7934279110553427`*^9, 3.7934279515636597`*^9}, {
   3.7934288704412165`*^9, 3.793429088406684*^9}, 3.7934291843061686`*^9, 
   3.7934295102518115`*^9, 3.793429620112095*^9, {3.793429728919319*^9, 
   3.7934298473820944`*^9}, {3.793429897691972*^9, 3.793429944919673*^9}, {
   3.7934300075192537`*^9, 3.7934300108184423`*^9}, {3.7934300598792486`*^9, 
   3.793430081954511*^9}, {3.7934301258610225`*^9, 3.793430126181041*^9}, {
   3.793430188631613*^9, 3.793430373702198*^9}, {3.793430435789749*^9, 
   3.7934304560809097`*^9}, {3.7934306795816936`*^9, 3.7934307013659396`*^9}, 
   3.7934314659156694`*^9, {3.793565744526966*^9, 3.793565744730978*^9}, {
   3.793565818310187*^9, 3.793565858311475*^9}, 3.7947234720427313`*^9, {
   3.794723614102857*^9, 3.7947236159119606`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", "charged", " ", "Gauss"}], "-", 
    RowBox[{
    "Bonnet", " ", "black", " ", "hole", " ", "we", " ", "can", " ", 
     "compare", " ", "the", " ", "numerical", " ", "value", " ", "of", " ", 
     "\[Psi]", " ", "with", " ", "the", " ", "analytical", " ", 
     RowBox[{"formula", ":"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AnalyticalPsi", "[", "r_", "]"}], "=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"M", "=", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Q", "2"], "+", 
           SuperscriptBox["r0", "2"], "+", "\[Alpha]2"}], 
          RowBox[{"2", " ", "r0"}]]}], "}"}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", "\[Alpha]2"}]]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "\[Alpha]2"}]], 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", "\[Alpha]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["Q", "2"], 
                SuperscriptBox["r", "4"]]}], "+", 
              FractionBox[
               RowBox[{"2", " ", "M"}], 
               SuperscriptBox["r", "3"]]}], ")"}]}]}]]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]2", "=", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"Q", "=", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"d", "=", "4"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Psi", "=", 
       RowBox[{"GetNumericalSolution", "[", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "r", "]"}], ",", 
         RowBox[{"d", "-", "2"}], ",", 
         RowBox[{"{", "\[Alpha]2", "}"}], ",", "r0", ",", "0", ",", "Q"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AnPsi", "[", "r_", "]"}], "=", 
       RowBox[{"AnalyticalPsi", "[", "r", "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Psi", "[", "r", "]"}], ",", 
       RowBox[{"AnPsi", "[", "r", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<\[Psi](r)\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7934390963061028`*^9, 3.7934394146103086`*^9}, {
   3.793439457592767*^9, 3.793439490299638*^9}, {3.7934395912804136`*^9, 
   3.793439678657411*^9}, 3.793439822610645*^9, {3.793525367782549*^9, 
   3.793525368033563*^9}, {3.793525402698546*^9, 3.793525407909844*^9}, {
   3.793525599526804*^9, 3.7935256068572235`*^9}, {3.793562937766429*^9, 
   3.7935629482470284`*^9}, {3.793565917469858*^9, 3.7935659544889755`*^9}, 
   3.79356605649681*^9, {3.8094282980835743`*^9, 3.809428303521812*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjms0lHkcgMe4jGbkLaxtUy6F7brmIOGYfn+apmmj3XSKSqxM2N0kp8Ug
NsvquEyHxtR6X7k0SZgw5FLkUJpGTBO1yhxsyaVmZUamcYlm7YfnPN+e89id
jPY/RSaRSH7L/O9rP0avIpHU8Oi94z2dTgWTBmMDnfpqiCoQJ5DUKvC6e0yY
SVFDEI0WRnutAoUdy80cUwObzORDuwosZ9YFOVqroeEneo5tqgpyBU/Kfb3U
0GbcR2szUMEfCgco4KohlTDf6Gw+BeGcwSjnaTVoF3MyT++fhFDb+Nxq7TRY
vlQwXw2/A6WTqLZf+RFqiv/q275hHNxrRC2uihmYWr2nnyF/C839iuzBIQ0w
mXyzvSVvQHJQeJT+7BMMjwz7bG38B4xiCyZl/VrolqUHT54YBJrx8V9KX81C
kTJQzEsdgOKpxjHbrjmoil4cGNr0EjjJyFEpm4eckPECgfIFNIdwOCEdC+Al
vsQfX/UcesWHeNTaz2AocB9yPdcLVqKzSbq6RWDUx/IPP5aDZv7biJIbSxAT
As/jv5OBTmWyJrvyC5jOqD1+q3wC8sP366uqdODyq88HwzgpXKWkO7b6kZAg
kfG8tlACwe7tyxkSqmO17nd72gkfLnelbdqnh/yv8JSP2A9B0PFzfnWPHmqJ
ZlWGd3eAza1oXO5HRhuph5aOJLTD2WafYpaEjK7JX3vnNrSBolCUMcLWR4zr
v0usLrQCrert6RcP9NFOTzbPsvge2MRcYId6GqA44dPQialm8KXdMTJvNUC+
oy1BQu8mQPI7D9fuMETZr7alJ/U1gF+Eb9jeZkN08+LjWt9Td8Crad+cqYcR
Yrj1c4vW1cMM3SJnm9gInSmRkb8m18GDlFhytAsF7dOe10ZO1MJRrTCecpuC
qkSPLLkTNdDn4D7iaW+MBLHZNvbbqoGzOcyJX2aMWhycdrqeEcH9I8eTvK1X
oFXuPSvcJivBKVBZYVG6Ai1qC9LKIyogMo31kmFFRXn4kOK85S1IDzde0ONT
kfZkUYLmzU24uz5Up7SgIQuVneNERRk0fMnQ33KJhvKtEmc24zfgSf1uJW+1
CaqNujROvyiEDttwSc5lE5TpYp0VlH0dLjQdLn1DXYmG81LoR2tKIXDDYPBx
3kpU0JMS0ikvgdlGJ6utFFMUfkKPamxSAlz99z2CFFN0yjNm6u/qIjCz9wh1
IGHIhbk77eCua3DuzBENNQFDcXP4rt4FAta4caSOSRi6xY53CfhEQOtSTKFP
MoYMve/yh1UEGPF4zMRUDIVvJ/KnRwnAqzrz32diyLnLKnuTnIAH75x3SHEM
9ZlLxwaEBJiFYXF/tmIoQ5RF33uAgKYt678vbcOQbHRz/TybgKCPW6zvt2No
jKu8fHs3ATdTWRJNJ4bWnzWL/MaDAM+SZEuODEPWnwaC9OwJODn0b6PPMIb2
dNVjZgs4UMrms4JfL/9X5tEVGhxEpykhiSMYiu+tLheqcNB+3kCpG8eQ/xrN
Fc8xHLLWHguwU2GIdVUexX2Gg9NIxFbGNIZW5ne77u/G4UVFrC5wBkNuB8oO
2EhwsPbIK8+dxZA+g5nQ3YLDQ1JxkmgeQ1/NOWcKG3GIlIp+kH7GEDvZX3le
jINJ7r2No0sYkmt2FgaIcBAHSGd1uuX/Gm6RSzkO/wFBhUjb
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVj3s0lHkYx19DRjNqio5tUy6F7brmIOHQ8yOracOqTlGJZMLuEp1WBrFj
2Tou01FD5X3Fq0nChEmhkkNpmlyaqBVzsJJLzcqMTONSmn374znP+Zzv8/1+
z2N9LHbvcRqGYX7UfNtXA2KXYZgaWt/b3dfpVDBhMNrXqq+G6AJJIqZWgfu9
Q6JMuhqCmcxw5pAKFNY+zqYsNXBo3kJoVoHZ9OpgOws1NB1l51ilqSA3v63M
110NbYxuZpOBCv5S2EIBTw18wnSdg+kkRHD7Yxym1KD9kpMZvXsCwqwScqu0
U2D2WuHdO/gOlPbimh7lR6gqvtK9Ze0YuFSLHzgppmFy+U89HvK30NCjyO4f
0ICXt9BkJ/kGpHtEB9kvPsHQ8KDXprp/wTC+YKKzRwsdnRkhE0f6gWl0+LeS
3hkglUESQVofFE/WjVo9mwVx7Je+gfWvgZuC7JSdc5ATOlaQr3wFDaFcbmjL
PLhLzgvHlr2ELsk+AaPmMxjluww4neoCc3Fcsu72F0C18cL9T+Wgmfshkry+
AHGh8DLhx07QqYxXZld8hWXTatc/KtpAvv9hbWWlDti/e31YdFoGl+kZdo1+
GLqS5PGyplAKIS7NVAyGanwadzs/b4UPF5+lr9+lhwIuCZRPOI8hv+XXvKoO
PdQQ61MR0d4CljdjcbkfDVkx9i0cSGyGuAavYh8pDZHyIc/cu02gKBSfHebo
I3TtT6k5vxGYlW+jXz3SR2w3jsCs+D5YnuRzwtwMUJzoedj4ZAP4Mu8YmjYa
oICRB8Eiz3pA8juPV21dhPi9mzOSu++CX6Rv+M6GRYg897TG9/gdcK/fNbvU
1RAh5x5e0epamGavyNksMURxZCftO9pteJQaT4t1pCOkPaONGq+Bg1pRAv0W
HZHiJ2a88WrotnUZdrMxQmR8tqXN5irgbgi3F5YaoWZb+21OJ8Tw8MDhZE+L
xQhz6VjsPFEB9kHK8hUlFM8UpJdFlkNUus9rD3MG4uMDijNmNyEjwmheT8hA
WHhRoubNDbi3JkynXMFEVipru/HyUrj79az+xvNMRJonTW/Ar0Nb7Q6lYLkx
ImPOj7HPiaDFKkKac9EY8R0tsoKzrwG/fn/JG8YSNHQhlX2wugSC1vaHHBYs
QWRHamirnISZOnvzTfSl6OgRPYaRMQk8/fcd+alLEXI7OflPVRGY2LiG2WIs
hLx3pO/ZfhVOnTigYSSyEH8W3941T8BKZ67MLpmFmjkJjoGfCGhcOFnolcJC
mOc94aCKAEOBwDspjfJvIfKmRgjAK1vz3mdS/Mw8e72cgEfvHLbKcMpvKhvt
ExFgEs46/XcjlS/OYu/0J6B+45qfS5oofWRD7RyHgOCPGy0eNlPMU168tYOA
G2k+Uk0r1RdnEvW9KwFuZIoZt5PK/9QXrGdDwLGB/+q8Br/11bJM5nGgl85l
hQxR+RUX2AoNDuJoemjSMMVdVWUiFQ7az2vpt8eo+5WaS26jOGStOhRoraL4
sjyG9wIH++HITR5TVF9eu9PudhxelcfrgqYp3b/U31KKg4XrhbLcGUr38E5s
f4DDY6w4WTxH6bMOmaI6HKJk4l9knylO2as8I8HBOPf+upEF6h/NtsJAMQ6S
QNmMTkf5q3lFjmU4/A+4NkZb
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"\[Psi](r)\"", TraditionalForm]},
  AxesOrigin->{1., 0},
  PlotRange->{{1, 4}, {0., 0.9999998698979701}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.793439655467085*^9, 3.7934396799884872`*^9}, 
   3.79343982584383*^9, 3.7934417740602617`*^9, 3.793525210219537*^9, 
   3.793525410302981*^9, 3.793562750060693*^9, {3.793562929428952*^9, 
   3.7935629497521143`*^9}, 3.79356303464497*^9, 3.7935633005981817`*^9, 
   3.7935633801087294`*^9, {3.7935636470759993`*^9, 3.793563659929734*^9}, 
   3.793563698471939*^9, 3.7935637985996656`*^9, {3.7935638398200235`*^9, 
   3.793563896490265*^9}, 3.793564065330922*^9, 3.7935641318047237`*^9, 
   3.7935641751492033`*^9, 3.7935642839494267`*^9, 3.7935643465950093`*^9, 
   3.793564441384431*^9, 3.7935647837530136`*^9, {3.793565947728589*^9, 
   3.7935659552050166`*^9}, 3.7935661678621798`*^9, 3.794723544555879*^9, 
   3.809428328331777*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "order", " ", "to", " ", "obtain", " ", "numerically", " ", 
    "arbitrary", " ", "combination", " ", "of", " ", "the", " ", "function", 
    " ", "\[Psi]", " ", "and", " ", "its", " ", "derivative", " ", "we", " ", 
    "substitute", " ", "the", " ", "corresponding", " ", "expression", " ", 
    "into", " ", 
    RowBox[{"GetNumericalSolution", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "r_", "]"}], "=", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["r", "2"], 
       RowBox[{"\[Psi]", "[", "r", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]2", "=", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"Q", "=", 
        RowBox[{"1", "/", "10"}]}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"d", "=", "4"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dfNum", "=", 
       RowBox[{"GetNumericalSolution", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "'"}], "[", "r", "]"}], ",", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}], "}"}], ",", 
         RowBox[{"d", "-", "2"}], ",", 
         RowBox[{"{", "\[Alpha]2", "}"}], ",", "r0", ",", "0", ",", "Q"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dfAn", "[", "r_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], "[", "r", "]"}], "/.", 
        RowBox[{"\[Psi]", "\[Rule]", "AnalyticalPsi"}]}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dfNum", "[", "r", "]"}], ",", 
       RowBox[{"dfAn", "[", "r", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<f'(r)\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7934397145944667`*^9, 3.793439837861517*^9}, {
   3.793439876653736*^9, 3.793440016317724*^9}, {3.793440054953934*^9, 
   3.7934400553209553`*^9}, {3.7934401378876777`*^9, 
   3.7934401411378636`*^9}, {3.7935254180744257`*^9, 3.7935254188034673`*^9}, 
   3.793566076651963*^9, {3.7935661558384924`*^9, 3.7935661793028345`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Hk4VXsXB3CZhXbSICKEV+lGObny6F0/dM1FUWQeTpp0pdI9ZQhJpZSx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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Hk8lNsfB3D7kmWSFlFCcbVS5MqL3/ek7oSUrSL7llS6UnSnhkJSSYWI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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"f'(r)\"", TraditionalForm]},
  AxesOrigin->{1., 0.1},
  PlotRange->{{1, 4}, {0.07692086233457485, 0.49558756416227534`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.7934399334879866`*^9, 3.793439965923842*^9}, {
   3.793439997428644*^9, 3.79344001728578*^9}, 3.793440056128001*^9, 
   3.793440142198924*^9, 3.7934417741782684`*^9, 3.793525213545727*^9, 
   3.793525419849527*^9, 3.7935644558372574`*^9, 3.7935647839190226`*^9, 
   3.793565973407058*^9, {3.793566156605536*^9, 3.7935661798258643`*^9}, 
   3.7947235010413904`*^9, 3.7947235447158885`*^9, 3.8094283339269614`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Example", " ", "1"}], ":", " ", 
    RowBox[{"f", 
     RowBox[{"(", "r", ")"}], " ", "for", " ", "the", " ", "charged", " ", 
     "black", " ", "hole", " ", "in", " ", "de", " ", "Sitter", " ", 
     RowBox[{"space", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fNumdS", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]2", "=", 
          RowBox[{"1", "/", "4"}]}], ",", 
         RowBox[{"\[Alpha]3", "=", "0"}], ",", 
         RowBox[{"\[Alpha]4", "=", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}]}], ",", 
         RowBox[{"Q", "=", 
          RowBox[{"1", "/", "10"}]}], ",", 
         RowBox[{"r0", "=", "1"}], ",", 
         RowBox[{"rC", "=", "10"}], ",", 
         RowBox[{"d", "=", "4"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"GetNumericalSolution", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"f", "[", "r", "]"}], ",", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}], "}"}], ",", 
         RowBox[{"d", "-", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]2", ",", "\[Alpha]3", ",", "\[Alpha]4"}], "}"}], 
         ",", "r0", ",", 
         RowBox[{"r0", "/", "rC"}], ",", "Q"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"fNumdS", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<f(r)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7934405862673235`*^9, 3.7934408856364465`*^9}, {
   3.7934414876668806`*^9, 3.7934415057999177`*^9}, {3.7934417449475965`*^9, 
   3.793441814723587*^9}, {3.7935253105122733`*^9, 3.7935253131084213`*^9}, {
   3.793525648481604*^9, 3.793525659449231*^9}, 3.7935660931109047`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk4lN8XAPDJvsyMsWRL1mythFDqnKgISVIklfolKolSqRBZkxCJhOxb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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"f(r)\"", TraditionalForm]},
  AxesOrigin->{2., 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7934405985210247`*^9, 3.7934406343850756`*^9}, {
   3.793440696232613*^9, 3.7934407556990147`*^9}, {3.793440811725219*^9, 
   3.7934408861314745`*^9}, {3.793441488804946*^9, 3.793441506398952*^9}, {
   3.793441766903852*^9, 3.793441793598379*^9}, 3.7935252148668027`*^9, 
   3.7935253137994614`*^9, 3.7935256882698793`*^9, 3.7935644596944785`*^9, 
   3.79356505713765*^9, 3.793565974756135*^9, 3.794723544905899*^9, 
   3.8094283364120674`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Example", " ", "2"}], ":", " ", 
    RowBox[{
     RowBox[{"f", "'"}], 
     RowBox[{"(", "r", ")"}], " ", "for", " ", "the", " ", "charged", " ", 
     "AdS", " ", "black", " ", 
     RowBox[{"hole", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dfNumAdS", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]2", "=", 
          RowBox[{"1", "/", "4"}]}], ",", 
         RowBox[{"\[Alpha]3", "=", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}]}], ",", 
         RowBox[{"\[Alpha]4", "=", 
          RowBox[{"1", "/", "10"}]}], ",", 
         RowBox[{"Q", "=", 
          RowBox[{"2", "/", "10"}]}], ",", 
         RowBox[{"r0", "=", "1"}], ",", 
         RowBox[{"R", "=", "1"}], ",", 
         RowBox[{"d", "=", "4"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"GetNumericalSolution", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "'"}], "[", "r", "]"}], ",", 
           RowBox[{"\[Psi]", "[", "r", "]"}]}], "}"}], ",", 
         RowBox[{"d", "-", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]2", ",", "\[Alpha]3", ",", "\[Alpha]4"}], "}"}], 
         ",", "r0", ",", 
         RowBox[{"-", "R"}], ",", "Q"}], "]"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"dfNumAdS", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<f'(r)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7935252249553795`*^9, 3.7935252712300262`*^9}, {
   3.7935253155695624`*^9, 3.793525319603793*^9}, {3.793525474836672*^9, 
   3.7935255061234617`*^9}, {3.79352566083331*^9, 3.7935256672566776`*^9}, 
   3.7935660961060753`*^9, {3.794723507887782*^9, 3.7947235269468718`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4VV0XAHBXSmQss0KGEKEyRGpdksxF+gxFqChKhkJEFEKopCQ0mTJV
Kqk0oSRzxogGiUg67j3XdKdvvX/d5/fc/exz9tprrb3Pap/jTod4eXh4/Ck8
PP/96gdFLubhIeAaU9V6rzAHCiizeWYUAt5Ny9+3FeGAxJVQw3O8BFQ65u00
EuUAveqo35LFBCSpSB/kEefAI6bnRyFBAuYf/8h0l+CActoXb4dlBAj7bLut
JsmBDAXXhYtCBGwPCFKcRAebOWqtECUgxCUyM0CaA3rnt6XJShBgmhsibSDH
gdsyb9X2ShLweyrkzCBarNT0da4UAaMxBy+fkefAvxaDf4qyOH9Nb+uzlRzw
9Hx03luOgBHHksU7V3Gg7Z+OUr48AbZ/xXh/oO8v13Bco0CATa7IgTkFDigU
FIz7KRIw49rRHa3IgTSD1WdLlAjw2R+jxkUfdZV7rK1CwHvh2miGEge0bgpJ
btQgQHbl8zeVyhy4oZtccUIT/9/X91VKhQOCtYstn64lIDy+QCwCPfGTE2a8
joD9sa3vdVQ54H4ySjRKh4DxzKE98eiPS+aKX+oSsJJ/8fJe9D3N6c+wgYBZ
iSb1QDUOyNQcC47bSABvKy3tCTrJbkKgXp+AXcutjWfRc0O+d/kMcXzIYj3D
NRzwO/7TxNKIgDmzvRHB6F4er67zmwjQvhIhU4K2zBgM+GhMgJFRotQQek1V
T66dKQEcJ6aFiToHrlk6GaRvwfjMZ8cdQC/53NbavpWArVZZ+snosCO2vuJU
nP885WAZ+tfCB46TGQGHi39INqGdUy2yMs0x3sabd/1Cv1tVq9u7jYC+ICFZ
Nlr/wZZG6e0E3FNwCBPXwPyivvBysySAWUE/poyW6DScv7GDgILVfxbroeMP
PL48aEXAIfFVFiZoktRdq2BDgGXxUR0z9IHE8rr9tgSo5FU3WaA7pTX33rEj
gN+kV2E72rykkD5sTwB3Z46eOfqRiXKq6k4CGoy7F5uilVtuqvruIiD/s1XB
BvTK7cpNdY74vNv/hlTR0q8LjyvuJsBYrdRzBXq5kabkaWcCPqi+XcfB9Qg9
LH/xeQ8BRG2w03/r5dfU8zJwIUDz7GxXI5r37uPFGa4E2NmefX4PzZIzKpty
I8DRe7NgAnr2yotdtnsJMDto0eqBpgltnSneR4C9Q7XARvRkQm0OnyfmR0hR
Ax96jGNh5r2fAKlTK5d14f4NhzeOvvIigO698mseepCwTZXzIcD1zB3LQ+i+
I+3rww8Q8DTslq0mumVv72k9XwI0lO5bFmP+NHS7Kaf5EVBaecbGG11rP/Rh
/DABAQO2S2TQT2FkeX4AAQOSlNoozM/KZ37PuEcJ6Io+1qqBLl//x2NfIAGK
6l/KOzHf76jQ7kkGE2ACR7kr0bm5Jx1CQgjQDe458wrr5ZrkPL0tlACrgOa/
7uhUfh5ICiNAJjezPHU15tcf4Z6FKMy/O8cCWrD+gg5ejnSJxnopthDZgw4Y
klB6EkPAxxCHzgGsX692+YBjcQTsi9/cN4T1bftYk/I9kYAEm6xzddgfLLUr
ikyTCJj8suebPppaqGeXnUxA3nve9ALsJ4ZZRllOqQQsO3eCFSXLAaWo7eve
XybAIEujYRn2I3mysXP1FQKa9Hl8jkhxQOqYXURMJgEnP96IfYf9a9n+3fVG
WQR0Xg/1CMV+N2Pu7VaaS0BKZIrRE+yHzYLRCReLsZ9cjznwYRkHvhc5ifXc
I8Czo1tZGE2aa+TIlRJQXtzA5yiI/Siq62FhOQFDfjzmXUtx/X80B2sqCfi8
UVu+bjE+v6V3w+8aAqSTnCn2XDb4pOl9p3YQ4Kd3YIf+NBvCNZcEJH7Cfiob
G2hJsCH1/RdGcycBqk/mjF3+saGKnbjMpYeANS87W078ZcPSwCHDYwMEWI/8
tLo9zob7Dilp2SMELHIsfVPzgw3zoiMmtDkCtoiHtqz8xAaHGprP+gUCrkgn
PRHtYMNdX8qFICb2Z2vvako7G2xeKXyZYuPzn4jI/mxhQ66/W9Qf3mmwo67L
y2lkA/V9W82I0DRUnwhcPfqGDYmRz037lKbh81V9QbKCDSt+pW99aTUNCb/v
Lo1JYsPvXPo561vTEKpw485ufTaYy/9YJUZMQ7h5jFPTGAtcTifNZ++gQf4f
6sXxHBas1NR7PW1Fg/o906mdN1jwvafvrLUNDcZd6Jovs1lwWFddaN6OBt4/
3m67nMWCiOH3Cq5ONKBN8C3adoUF160WWUh50OCITrPo+xQWfJaISc8IoYF9
tpucZSQL3CpCVS7k0YBZ1VVrv5cFm7AOmm/SYHXQSmqwOwuk7P3ChW7TQOmr
rvtVNxZ0Tro3p92lwcPxHT7fXFhgo20eeqkY52sRaYh0ZoFJmVj91UoayK3w
mWuzx/cvqfC5/Z4GHJP4pr9UFixEFAv9aKDBsT07Waroz1Z3nq5uxPlYJq37
gAWZvzMF85towLhZbde2hQXCGqcfFbbT4JEI77tnJizgFNnwlvXTwOkZ3+0y
fYxHwdidqr80OK0+7CygyQLrfb9dxf/RwJylbbVdgwWPVoyLHiNoUBUyPRun
zoL4sxPRqnQaJDCmUtlqLNDw+ut2ZY4G1OJPqWxlFgTJ08WDF9HhY8Din0qr
WEDJ4MRpy9JBWiGonhRngb81d1OSHB0e1lPBCt2Nl4uf8nQYK6oNyxVjQdFx
imeOAh02MLNldohifOz5TARV6bBlhFQrFGJBxlJB2pgOHciD/q7x/CxQPiPp
k29BB+/WOxfb2EwodDvMGdtOB+fnZ8y2oTX0a25o76CD28D9zGcsJuiMe3VV
WdNh//w9hUImEzbvLrdodKCDgfH11wnzTHBW36b+15UOiqLTsocYTEhsD5o0
PEaHZp/m9Jy/TBAorU+KCqRDS2zzZlV0aryU2tvjdMji+ZtYMcmEDOOXHtYh
dGhnKs7W/mHCrXz+9r3hdLipJWJKG2fCs/CblbFxdBBZ9GRL0CgTxhVbwpqu
0uFHwV6LH9+YUC7g+nBpFh2KOAuBZ9CB9J/jltfpcG/p+3UKaLKBua/+Bh14
5138PL4ygSdQa9vLW3SYqhtvGB5kgtTLFNH7JXRwetovJzDABHNX63uXX9GB
bd2oUd/NhMXmPT/aX9Nhz6GJrFB0o5a3vMhbOiiZM66pou25EekpdXR4rWRo
kdTFBNeieyfOfaCDT/ZJl/91MuE4yW928hMdoou1zYQ7mJB7qaHf9RcdUpNd
FH81M2HC203p0SgdOv1XCNxFb9o46bvsNx0G5uqv7Ud39YiTryboMClCzRts
YoKgvIeICkGHq2Y2jl8/MiGikG7+d4EOz0aureVpZEJDWGKyJYsOps+vm374
wAQJK9mOW2w6zGtF/ktHP5jY6uHEQ8JDAwkjJfSobkp49WISLA5oWdk0MGH3
C6XyODESdu8e3/7yHRNuX3hMGxAnYdLA0yENPbXP0lh/BQl31dNIT3QKN6Bh
VJKEyxQHWT70W4vq77byJGikNL3eU88EESkb9cKVJKgZnnmghd43NniMs4oE
4/3/M+VFzybzMh8qkXDt2i3NyjrMt3Z7Sak1JAyeW2QvhT59+/ve4+okGNls
kJ2uZUJTcOjdRg0S2sLHz7SgD0lk60ZpkSDnprIyAZ3rNmL9XY+EmKcqKey3
GK+RyJjSzSQIERtFl6FDPu8vnTQlYVlOJHX6DRMGWix6dbaSoHc4ltGHLqkS
0XlMJeHO0tUTRWir83eHarbj/Aby8zboh1HnBTiWJBQ0vtlmgJYJOmpAtSKh
MqRTTAn929Uw7Z0NCdo7s9fPvmbC+bVNpq07SbiSLppchp5SeHBY1JEEB/vz
w9no/63IzHR0IoF2Uv5VEnoNy2Oyx5mEXcIE6YdOJ8xlZP5Hggj7i6MremZE
3cLdhYQR18261uiG1umcr24kbLAt89dG69T1flDaS8JHd79GBfS1pzV0n30k
zDX+LRRHH7qVYDvmiftR8fDb3CsmtFzxD9f0IsH0+vXNf9H6STvzA7xJONxy
R2oYzRcsy/x3gATh+UDrVvTRQ5w1Gw6R4Or79XY9utvtp9MJX9z/JQ1hL9Cm
Do0xT/1IYGUymyrR+eYVpXOHSXBqdc4rQQsaZfSa+JNABhT/vYMO0QrnjQ4g
YX7dx5obaHMJM3dKIAkykp860tClS9ckbjtOgtRzH+kk9HK24KOEIBLiYuS+
nEVHTv8b+hBMQqN6m3wM+sevbgHBUBKeRuzuP4W2GnhuYHeChIuGsSvC0A/b
bnqnn8T91ljbFIKWqT+X1hFGgqKUOvs4Orb68PPlESSUN9mVH0P/LrP/5XwK
82V5cF8AetftDeJZkSQcfHEkxh/9LFN6S38Uvv8VoTtH0IrJrMPy0SToB+vC
f06M/pHpEUPC+zX3XP/zVHDD21tnSHh9we7vf/6fb9nkj1gSbp+isf6b77X7
JRnVsyQEtxw/fxS9ZudJC99zGE+fG6mB6PRt7kH34kkoUbASCkbPGEHuRAIJ
b386LDmB9tRWbdQ+T8Kp7PjIcHSDkgAZmETC0rVvDkehdSSnFCuTcfzZ7o4z
6GsCXbb0FBKUM288ikez2dXhBqkk0B3HhFPQRH/+w4w0rP+3Rw5dQg9XXRz/
l07Cu6KdtlnonstRyvaXSLh57sCbm+jGY357Sy+TcH3weG0R+oX17kz+KySM
bgbHB+gKNWg9mEnCyvW5gc/QGUNSoJhFwh5DTccWdMJz3ojT17H+Y6ck+9AR
V6ce9meTkNQb4PdfPnrYNyhn5mJ/cX3+YAGt8erkEoG72A9Yze3rMb/ls73B
Nx/z9200SUWLnLSPqC8gwTJnS8EuNF1bbSK6GC27oiAY/Tq3u5VWToK84w7F
F+jKiLdLdt0nIfxFzrVWdIFzOVQ8IOHJ/J6sH+hkofhKv0ckGPpq6C/Denc+
vfHqYDUJdQXRPQfRO1wV24yfk7DE0DjjNNpEfxl/1gsSmi2e9GaiFSeHIxxf
kTBtIzXTgJ7Ym7GvoQ7jO/kxaT32pyGjmKsq70hYrVIbbY/uWOHfFvuehO/Z
XXNH0FXNZtTNjST87o6ILUDHbp5WedhKQu5+oQ5F7H+h0kP7hNtJIDapEYD2
pTde9e/A+t9fnemFti27za/WRYLSnnD/fLSU/K4/2Z+xPrc+NdfFflu2cP/R
uZ8kDNd0R+zH/vz1V1fSwAgJXxt3C55Hi32a81w/SsKlem+ZB+gTxebLvv0m
IZ7mV8KD/X+rc+8BkykS2tNas0vQnRVsiek5EgZk85OX4/nCl638Z8cCCb7T
bq1maKP4HbU3mSQIbr+REozOdb98zI6D64mbDepEH+JXayhexACJ+2Nj2Xhe
zXnZhXuKMGBw+zdnwPNvrV2wfZUoA3idPsqFoT2MrqkIiTPg8EVzlwp0nfD3
9ucrGGBeqLZxFZ6fqS9CNSRlGTAvlhjMi+erokROf7MKAzz8r30bbmGC5Yfx
zcbGDJBUeGKygOd1Ro/XbIQJA6hCnR9NPjHh28++R882MyAtkbcmCh3B06C5
aSsDTCaX1HPQpcZ3pY22MWDULOOQAN4HRMrd6fr2DGhcGdmt18OE3kvNpXre
DBCTGHD70M8E5VvmvkE+DBjo2DqyAu8fxyuer354gAEyDeotXuilTcXXdX0Z
0EGdfcxEmyyKT9QJYMBBscJvBnh/uXnS1Ef7JAMUXFSSavB+c8i9QlYjmQHi
zqLqy0awH+/SGj6bgvESe5zhj5awLCkdusCAzqG1fk3ouvWFm6+kY3yHR60v
/GKCkkCeB+cKA0r830+LjzFhsDr1TvdNBoStJQs2TDDBSfKoZtwTBgx/G/N/
SzCB2rHWeOAbA04nL+jzcZmwYXxhdNUPBrzh5485gVbhbc70HmbAguEW2V/o
JfoBxO8RBnCn8rd/4GFBS1ZZ8ew4A15saAq5yMsC1/3aUpIkA+RH5Xh1l+D9
eGodfefSGWht1JQoFWbBLaH1Fe/1ZsDOW2JNMt6XX2hN+5xImoHCpOEN/dtY
UCvH8E35OgPlhMEp00AW2HfEvenXmYUNXufX5+H3S+bhRrfJhFkI4Vt46dfC
Aq8PWVab+mYhzk73KC+XBTIzpQl/1szB4/EpwmEjGy7wR/D5RM/BuGzdlrpA
Npz71ton3jYHYsKPF5LuscHoxtBkvNo8JAfxtPvh91+f6vpd+6PmodAjmKWi
xQHWSeGloc3zIGVetU3WnwODJfkUG+UFkI7dsYr9gANmBXU73UMXILL7eON1
GgcyAtUmP9UtgO2uN5pCBly4KW/eJCTLhOon55McY7ige3GMFXsEzyEIrymt
50LUL8vgZ9gH+ApSL4/x81DteHVNNJezYHD8QvKgFg9V8J+7I8WHBSH9El0n
dvJQz72mluY+w++cKiXZI2E81DjnBy7BAmyI5PubJJLDQzVp7bMU8GbDpl3H
pIXreajfJC3il1azYa2Gg1bGBA9VQM1YyoyfA1388afyRSnUKanf46aeHGid
qfyyZBOF6tquuDwE19UfWhvyy4NCfeCSkyTC5YCJzWMljXMUam1dBzVwDxfu
qrI8q8twPJluz1/EhanooozyTxRqQ5u53vFiLpzKy7P6XyeFql8ys7zvHsZh
RxAPTxeFKurp+bmojAtP+vNP7u7G8R/WHbCs5IKOt1rYQi+FapDTEpHwkgvT
P2+2WQ1SqMvNBQsWdXFBVuRPz+gohRq78nViQDcXAmtN318aw/efCT7S1cOF
qvYdT01+U6gfy/p18j9zwb8nIS99HMdLljw3/8qFe0nxsYaTFOq/3zva48a5
kCtXlJU4TaHuq2dWjk9wYUut+F09GoXalPcg03GSC3Yua+4PoIucpN1X/+OC
vKVlsw5JoXq+HB15S+L7Myxk+2Yo1JZrNz5ozHBh+MsXvbhZCtUk2KH00iwX
LhausNGao1Al1zw97rXAhRu/vOPOzFOoZ3n8nRqZXFDzDLuluUChEgOrDPTY
XEh6rf6mC+1Z9Un6OocLE0tPfo9m4vwXExa4XC4MgsciDRaF+n+z9LWJ
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"f'(r)\"", TraditionalForm]},
  AxesOrigin->{1., 1.8},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.793525261623477*^9, 3.7935252717640567`*^9}, 
   3.7935253202688313`*^9, {3.7935254811720343`*^9, 3.7935255068095007`*^9}, 
   3.7935255746253796`*^9, 3.793525685621728*^9, 3.7935644612335663`*^9, 
   3.793565059643793*^9, 3.793565975861198*^9, {3.794723488200656*^9, 
   3.7947235451699142`*^9}, 3.809428337891514*^9}]
}, Open  ]]
},
WindowSize->{1265, 730},
WindowMargins->{{-5, Automatic}, {Automatic, 5}},
ShowSelection->True,
Magnification->0.8999999761581421,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 4376, 110, 180, "Input"],
Cell[4924, 132, 4913, 143, 283, "Input"],
Cell[9840, 277, 7072, 178, 247, "Input"],
Cell[CellGroupData[{
Cell[16937, 459, 3174, 83, 174, "Input"],
Cell[20114, 544, 4653, 83, 230, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24804, 632, 2476, 63, 136, "Input"],
Cell[27283, 697, 7877, 136, 220, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35197, 838, 2075, 51, 100, "Input"],
Cell[37275, 891, 7919, 135, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45231, 1031, 2109, 54, 100, "Input"],
Cell[47343, 1087, 7882, 134, 219, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

